Numerical Simulations of Kinetic Models for chemotaxis

We present a new algorithm based on a Cartesian mesh for the numerical approximation of kinetic models for chemosensitive movements set in an arbitrary geometry. We investigate the influence of the geometry on the collective behavior of bacteria described by a kinetic equation interacting with nutrients and chemoattractants. Numerical simulations are performed to verify accuracy and stability of the scheme and its ability to exhibit aggregation of cells and wave propagations. Finally some comparisons with experiments show the robustness and accuracy of such kinetic models.

==> test6/chemo2D.cpp <==
// Emacs will be in -*- Mode: c++ -*-
//---------------------------------------------------//
//                                                   //
//         AUTHOR :Francis FILBET                    //
//         E-MAIL : ffilbet@gmail.com                //
//         ORGANISM : University                     //
//         CREATION       :  14/12/11                //
//         MODIFICATION   :  17/01/12                //
//---------------------------------------------------//
//

#define MAXDR  2147483648U

#include "Array.h"
#include "Geometry.h"
#include "Heat_equation.hpp"
#include "BC.h"
#include "WriteVTK.h"
double SMALL = 1.E-8;
double EPSI  = 1.E-6;
double pi    = 3.1415926535898;

// space scale
double xbar = 1e3; // xbar = 1mm
// parameter for the velocity
double V0    = 1.;  // v0 = 25 mu m/sec
double vbar  = 1.;
// Time scale
double tbar = xbar/vbar;		       // tbar = 40 sec
// Typical stiffness of the response function phi
double delta = 1./20; 		// 1/delta = 20 sec	[Block Segall Berg 1983, Fig. 6]
// Mean tumbling frequency
double psi0 = 1.;			// psi0 = 3 sec^-1
// Relative amplitude of the tumbling response for the nutrient. It is a value between 0 and 1 (value << 1 <=> diffusive diffusive)
double chiN = 0.5;
// Relative amplitude of the tumbling response for the chemoattractant. It is a value between 0 and 1 (value << 1 <=> diffusive diffusive)
double chiC = 0.2;
// chemoattractant degradation
double alpha0 = 8.;
// chemoattractant diffusion
double DC = 1.;
// nutriment diffusion
double DN = 1.;
// consumption rate of nutrient
double gamma0 = 0.8;
double sigma0 = 0.1;
// production rate of chemoattractant
double beta0 = 20;

double tau0   = 3.;
double rholim = 15.;
 
double tau   = 1/delta;   //stiffness of tumble frequency

int md       = 4;

// global variables used as temporary arrays
//-------------------------------------------

double *fh;
double *dfh;
double *fluxfh;
double *vel;




int main()
{ 
  double h(double);
  void initialise(int, double *, int, double *, int, double *, int **, double**,double**,double***);
  void diagnostic(int, double *, int, double *, int, double *, int **, int **, ghost_type *ghost_points[] ,double***,double **,double**,double,int, double**);
  

  void density(int, int, int, double, int **, double***,double**);
  void advectionX(int, double *, int, double *, int, double *, int **, double***,double***);
  void turning(int, double *, int, double *, int, double *, int **, double ,double***,double **,double **,double **,double **,double***);
  
     
  // Definition of some useful constants
  //************************************************
  
  int steps_per_unit;
  double dt,frequence;
   
  cout << "********************************************* " <<"\n";
  cout << "*                                           * " <<"\n";
  cout << "*   NUMERICAL RESOLUTION OF VLASOV EQUATION * " <<"\n";
  cout << "*                                           * " <<"\n";
  cout << "********************************************* " <<"\n";
    
  string tmp;
 
  //*********************************************************************//
  //*********************************************************************//
  //*********************************************************************//
  {          ofstream getEvol("Evolution.out",ios::out);        }
  
  int num;
  double xmin,xmax,ymin,ymax,Time, xl, xr, yl, yr;
  double tn,dt0,tdiag;
  // for the velocity 
  double *V1;
  int nv1;
  double dv1;
  // for the rectangle : 
  double dx1,dy1;
  int nx1,ny1;
  // for circle
  double rayon;
  ifstream data;    
  data.open("geom2d.dat");
  // - number of iteration per period, number of period, 
  //   and frequency of diagnostic
  do {  data >> tmp; cout << tmp<<" ";} while(tmp != ":"); 
  data  >> steps_per_unit ; cout << steps_per_unit <<"\n";
  do {  data >> tmp; cout << tmp<<" ";} while(tmp != ":"); 
  data  >> Time; cout << Time << "\n";
  do {  data >> tmp; cout << tmp<<" ";} while(tmp != ":"); 
  data  >> frequence; cout <<  frequence << "\n";
  // - domain in x
  do {  data >> tmp; cout << tmp<<" ";} while(tmp != ":"); 
  data >> nx1; cout << nx1 << "\n";
  do {  data >> tmp; cout << tmp<<" ";} while(tmp != ":"); 
  data >> xmin; cout << xmin << "\n";
  do {  data >> tmp; cout << tmp<<" ";} while(tmp != ":"); 
  data >> xmax; cout << xmax << "\n";   
  // - domain in y
  do {  data >> tmp; cout << tmp<<" ";} while(tmp != ":"); 
  data >> ny1; cout << ny1 << "\n";
  do {  data >> tmp; cout << tmp<<" ";} while(tmp != ":"); 
  data >> ymin; cout << ymin << "\n";
  do {  data >> tmp; cout << tmp<<" ";} while(tmp != ":"); 
  data >> ymax; cout << ymax << "\n";  
  // - rectangle
  do {  data >> tmp; cout << tmp<<" ";} while(tmp != ":"); 
  data >> xl; cout << xl << "\n";
  do {  data >> tmp; cout << tmp<<" ";} while(tmp != ":"); 
  data >> xr; cout << xr << "\n";
  do {  data >> tmp; cout << tmp<<" ";} while(tmp != ":"); 
  data >> yl; cout << yl << "\n";
  do {  data >> tmp; cout << tmp<<" ";} while(tmp != ":"); 
  data >> yr; cout << yr << "\n"; 
  // - radius for circle
  do {  data >> tmp; cout << tmp<<" ";} while(tmp != ":"); 
  data >> rayon; cout << rayon << "\n"; 
   // - domain in v
  do {  data >> tmp; cout << tmp<<" ";} while(tmp != ":"); 
  data >> nv1; cout << nv1 << "\n";
  data.close(); 

  // 2D geometry parameters
  //------------------------
  // define the Grid objects
  // Grid arrays 
  //----------------
  
  int nxy = IMAX(nx1,ny1);

  V1 = dvector(-md,nv1-1+md);
 
 
  
  dv1 = 2*pi/nv1; 
  dx1 = (xmax-xmin)/(nx1-1);
  dy1 = (ymax-ymin)/(ny1-1);
  
 
  
  for (int i=-md; i < nv1+md; i++) {
    V1[i]= (i+0.5)*dv1;}
   
  // for (int j=-md; j < nxy+md; j++) {
  //   X1[j][1]= xmin+(j+0.5)*dx1;
  //   X1[j][2]= ymin+(j+0.5)*dy1; }
  double *X;
  double *Y;
  X = dvector(-md, nx1-1+md);
  Y = dvector(-md, ny1-1+md);
  for (int i=-md; i<nx1+md; i++)
    {
      X[i] = xmin+i*dx1;
    }
  for (int i=-md; i<ny1+md; i++)
    {
      Y[i] = ymin+i*dy1;
    }

 
  
  double Lx = xr-xl;
  double Ly = yr-yl;
  int ixl, ixr, iyl, iyr;
  ixl = nx1-1-(int) ((xmax-xl+EPSI)/dx1);
  ixr = (int) ((xr-xmin+EPSI)/dx1);
  iyl = ny1-1-(int) ((ymax-yl+EPSI)/dy1);
  iyr = (int) ((yr-ymin+EPSI)/dy1);
  cout<<"ixl="<<ixl<<" "<<"ixr="<<ixr<<" iyl="<<iyl<<" "<<"iyr="<<iyr<<endl;
  //---------------------------------------------------------------------------------
  //ghost points
  int **points, **ghost_index;
  int ghost_num;
  points = imatrix(-md, nx1-1+md, -md, ny1-1+md);
  ghost_index = imatrix(-md, nx1-1+md, -md, ny1-1+md);
  points_type(nx1, X, ny1, Y, xl, xr, yl, yr, rayon, points);
  ghost_num = ghost_point_number(nx1, ny1, points);
  cout<<"ghost_num="<<ghost_num<<endl;
  ghost_type *ghost_points[ghost_num];
  for (int i_ghost=0; i_ghost<ghost_num; i_ghost++)
    {
      ghost_points[i_ghost] = new ghost_type; 
    }  
  ghost_points_information(nx1, X, ny1, Y, xl, xr, yl, yr, rayon, ghost_num, points, ghost_points);
  for(int i_ghost=0; i_ghost<ghost_num; i_ghost++)
    {
      ghost_index[ghost_points[i_ghost]->ix][ghost_points[i_ghost]->iy] = i_ghost;
    }
  //--------------------------------------------------------------------------------
  
  // Define the distribution function f and the transpose ft
  //---------------------------------------------------------
  double ***f0;
  
  
  int nxm = nx1-1 + md; 
  int nym = ny1-1 + md;
  
  f0 = dtensor(-md,nxm,-md,nym,-md,nv1-1+md);
  
  double ** flux_wall;
  flux_wall = dmatrix(0, ghost_num,-md,nv1-1+md);

  double ** f_wall;
  f_wall = dmatrix(0, ghost_num,-md,nv1-1+md);

  double ***rhsf0;
  
  
  double ***Qff;
  
  
  rhsf0 = dtensor(0,nx1-1,0,ny1-1,0,nv1-1);

  Qff   = dtensor(0,nx1-1,0,ny1-1,0,nv1-1);


  double **rhof0;
  rhof0 = dmatrix(-md,nx1-1+md,-md,ny1-1+md);


  double **c0;

  double **dtc0;

  double **a0;

  double **dta0;

 
  c0   = dmatrix(-1,nx1,-1,ny1);

  dtc0 = dmatrix(-1,nx1,-1,ny1);

  a0   = dmatrix(-1,nx1,-1,ny1);

  dta0 = dmatrix(-1,nx1,-1,ny1);

  
  // Allocation of global arrays
  //----------------------------- 

  int nn1 = IMAX(nxm,nym);
  int n1 = IMAX(nv1-1+md,nn1);
  fluxfh = dvector(-md,n1);
  dfh    = dvector(-md,n1);
  fh     = dvector(-md,n1);
  vel    = dvector(-md,n1);
    
  // initialise data
  //------------------------------------
 
  initialise(nx1, X, ny1, Y, nv1, V1, points, a0, c0, f0);
  double dxx =  DMIN(dx1,dy1);

  dt0 = DMIN(1./steps_per_unit,0.85*dxx/V0);
  dt = DMIN(dt0,0.25*dxx*dxx/DC);
  tn = 0.; tdiag = 0.; num=0;
  
  density(nx1, ny1, nv1, dv1, points, f0,rhof0);

  rd_chemo(nx1, X, ny1, Y, dt, points, ghost_num, ghost_points, rhof0,c0,dtc0);
    
  rd_nutri(nx1, X, ny1, Y, dt, points, ghost_num, ghost_points,rhof0,a0,dta0);
 
  BC_values(nx1, X, ny1, Y, nv1, V1, ghost_num, points, ghost_points, f0, f_wall);
  diagnostic(nx1, X, ny1, Y, nv1, V1, points,ghost_index, ghost_points, f0,c0,a0,tn,num,f_wall);
  
  cout <<"tn = " << tn <<", dt = "<< dt<<"\n";
  num++;
  
  bc_transport(nx1, X, ny1, Y, nv1, V1, ghost_num, points, ghost_points, flux_wall, f0);
 
   //------------------------------------------------------
  advectionX(nx1, X, ny1, Y, nv1, V1, points, f0,rhsf0);
  // 
  for(int ix = 0; ix < nx1; ix++) {
    for(int iy = 0; iy < ny1; iy++) {
      if(points[ix][iy] == 1 )
	{
	  for(int i = 0; i < nv1; i++) {
	    f0[ix][iy][i] = f0[ix][iy][i] + 0.5*dt*rhsf0[ix][iy][i]; 
	  }}}}
 
  //calcuate chemoattractant and nutrient in half time step
  density(nx1, ny1, nv1, dv1, points, f0,rhof0);
  rd_chemo(nx1, X, ny1, Y, 0.5*dt, points, ghost_num, ghost_points, rhof0,c0,dtc0);    
  rd_nutri(nx1, X, ny1, Y, 0.5*dt, points, ghost_num, ghost_points,rhof0,a0,dta0);
 
 
  //-------------------------------------------------------
    //------------------------------------------------------
  // Time loop : 
  //-------------
  
  while( tn < Time )  {
    
    turning(nx1, X, ny1, Y, nv1, V1, points, dt,f0,c0,a0,dtc0,dta0,Qff);

    for(int ix = 0; ix < nx1; ix++) {
      for(int iy = 0; iy < ny1; iy++) {
    	if(points[ix][iy] == 1){
    	  for(int i = 0; i < nv1; i++) {
    	    f0[ix][iy][i] += dt*( Qff[ix][iy][i] +
				  gamma0*a0[ix][iy]*f0[ix][iy][i]/(sigma0+a0[ix][iy]) -
				  tau0*f0[ix][iy][i]*h(rhof0[ix][iy])*h(rhof0[ix][iy]-rholim) ); 
    	  }}}}
    
    //-------------------------------------------------------
    
    tn    += dt;
    tdiag += dt;
 
   //------------------------------------------------------
    // Diagnostic of f 
    //--------------------
    
    if ( tdiag >= frequence ) {
 
      bc_transport(nx1, X, ny1, Y, nv1, V1, ghost_num, points, ghost_points, flux_wall, f0);
      advectionX(nx1, X, ny1, Y, nv1, V1, points, f0,rhsf0);
      // 
      for(int ix = 0; ix < nx1; ix++) {
  	for(int iy = 0; iy < ny1; iy++) {
	  if(points[ix][iy] == 1){
	    for(int i = 0; i < nv1; i++) {
	      f0[ix][iy][i] += 0.5*dt*rhsf0[ix][iy][i]; 
	    }}}}
      
      BC_values(nx1, X, ny1, Y, nv1, V1, ghost_num, points, ghost_points, f0, f_wall);
      diagnostic(nx1, X, ny1, Y, nv1, V1, points,ghost_index, ghost_points, f0,c0,a0,tn,num,f_wall);
      num++; tdiag = 0.;
      
      bc_transport(nx1, X, ny1, Y, nv1, V1, ghost_num, points, ghost_points, flux_wall, f0);
      advectionX(nx1, X, ny1, Y, nv1, V1, points, f0,rhsf0);
      // 
      for(int ix = 0; ix < nx1; ix++) {
  	for(int iy = 0; iy < ny1; iy++) {
	   if(points[ix][iy] == 1){
	     for(int i = 0; i < nv1; i++) {
	       f0[ix][iy][i] += 0.5*dt*rhsf0[ix][iy][i]; 
	     }}}}
     
    } 
    else  { 
      bc_transport(nx1, X, ny1, Y, nv1, V1, ghost_num, points, ghost_points, flux_wall, f0);
      advectionX(nx1, X, ny1, Y, nv1, V1, points, f0,rhsf0);
      // 
      for(int ix = 0; ix < nx1; ix++) {
  	for(int iy = 0; iy < ny1; iy++) {
	  if(points[ix][iy] == 1){
	    for(int i = 0; i < nv1; i++) {
	      f0[ix][iy][i] +=  dt*rhsf0[ix][iy][i]; 
	    }}}}
     
    } 
    
    density(nx1, ny1, nv1, dv1, points, f0,rhof0);
    rd_chemo(nx1, X, ny1, Y, dt, points, ghost_num, ghost_points,rhof0,c0,dtc0);
    rd_nutri(nx1, X, ny1, Y, dt, points, ghost_num, ghost_points,rhof0,a0,dta0);
   
  }
  
  cout << "The resolution is now finished."<<"\n";
  return 0;
} 

//------------------------------------------------
//************************************************
//  METHOD FOR THE INITIALISATION OF THE F0(X,V)
//------------------------------------------------
//************************************************

void initialise(int nx1, double *X, int ny1, double *Y, int nv1, double *V1, int **points, double **af,double **cf,double***f)
{   
  int seed=12;
  srandom(seed);

  // Definition of some useful constants
  //************************************************
  int iv,ix,iy;
  double x,y,v,vx,vy,d1;
  double dx1, dy1, dv1;
  double mass = 0.;
  dx1 = X[1]-X[0];
  dy1 = Y[1]-Y[0];
  dv1 = V1[1]-V1[0];
 
  // Initialisation of the distribution function f
  //----------------------------------------------
  double kx,Lx;
  Lx = X[nx1-1]-X[0];  
  kx = 2.*pi/Lx; 
  double rho,ky,Ly;
  Ly = Y[ny1-1]-Y[0];  
  ky = 2.*pi/Ly; 
  double ymin = Y[0];

  cout <<"Lx, Ly = " << Lx <<","<< Ly<<"\n";
  cout <<"kx, ky = " << kx <<","<< ky<<"\n";
  double A0   = 0.5;
  double rho0 = 1.15;
  double R0   = 1.;

  // initialise c0 et a0
  //---------------------------------------------
  // 
  for (int ix = 0; ix < nx1; ix++) {  
    x = X[ix]; 
    for (int iy = 0; iy < ny1; iy++) {
      y = Y[iy];   
      if(points[ix][iy] == 1)
	{
	  cf[ix][iy] = 1.E-4;
	  af[ix][iy] = A0;
	}
      else
	{
	  cf[ix][iy] = 0.0;
	  af[ix][iy] = 0.0;
	}
    }}
 
  
  // initialise f0 
  //---------------------------------------------
  // 
  
  for (ix = 0; ix < nx1; ix++) { 
    x = X[ix];  
    for (iy = 0; iy < ny1; iy++) {  
      y = Y[iy];
      
      if(points[ix][iy] == 1)		 
	
	if ( pow(x,2)+pow(y,2) < pow(R0,2)) {
	  rho = rho0; }
	else {
	  rho = 1.E-8; }
      
      for (iv = 0; iv < nv1; iv++) {  
	v = V1[iv]; 
	vx = V0*cos(v);
	vy = V0*sin(v);
	
	f[ix][iy][iv] = rho/(2*pi);
	mass +=   f[ix][iy][iv];
      }}}

  
}

//********************************************************
//-------------------------------------------------------
//  METHOD FOR THE ADVECTION IN X USING THE PFC 3 SCHEME
//------------------------------------------------------- 
//********************************************************

void advectionX(int nx1, double *X, int ny1, double *Y, int nv1, double *V1, int **points, double***f,double***rhsf)
{
  void van_leer(double*,int,double *); 
  // declaration of auxiliairy variables:
  double vxrel,vx,vy;
  double dx1, dy1, dv1;
  dx1 = X[1]-X[0];
  dy1 = Y[1]-Y[0];
  dv1 = V1[1]-V1[0];
   //-------------------------------------------------------------------------------------------
  // rectangle
  //-------------------------------------------------------------------------------------------
  int nxm = nx1+md;
  int nym = ny1+md;
  int j;
  
  for (int i = 0; i < nv1; i++) {
    vx  = V0*cos(V1[i]);
    vy  = V0*sin(V1[i]);
    // transport en vx
    for(int iy = 0; iy < ny1; iy++) {
      for(int ix = -md; ix < nxm; ix++) {
	vel[ix] =  vx;              // vitesse v_x
	fh[ix]  = f[ix][iy][i];     // valeur de f
      } 
       van_leer(vel,nx1,fluxfh);
      // computation of the new approximation
      for(int ix = 0; ix < nx1; ix++) {
	if(points[ix][iy] == 1)
	  rhsf[ix][iy][i] = ( fluxfh[ix-1] - fluxfh[ix] )/dx1; 
      }
    }
    
    // transport en vy
    for(int ix = 0; ix < nx1; ix++) {   
      for(int iy = -md; iy < nym; iy++) {
	vel[iy] =  vy;             // vitesse v_y
	fh[iy]  = f[ix][iy][i];    // valeur de f
      } 
      van_leer(vel,ny1,fluxfh);
      // computation of the new approximation
      for(int iy = 0; iy < ny1; iy++) {
	if(points[ix][iy] == 1)
	  rhsf[ix][iy][i] += ( fluxfh[iy-1] - fluxfh[iy] )/dy1; 
      }
    }
  }
  
  
}



void diagnostic(int nx1, double *X, int ny1, double *Y, int nv1, double *V1, int **points, int **ghost_index, ghost_type *ghost_points[], double***f,double **cf,double **af,double tn,int num, double **f_wall)
{
  int i_ghost;
  int npx,npv;
  double Lx = X[nx1-1]-X[0];
  double Ly = Y[ny1-1]-Y[0];
  double dx1 = X[1]-X[0];
  double dy1 = Y[1]-Y[0];
  double dv1 = V1[1]-V1[0];
  char vtkname[11];
  ofstream getEvol("Evolution.out",ios::app);
  
  double x,y,v,tmp1,tmp2,tmp3,tmp;
  double alfa;
  
  double l1   = 0; 
  double l2   = 0; 
  double linf = 0; 
  double avrg = 0;

  double **rho2D;
  rho2D = dmatrix(0, nx1-1, 0, ny1-1);
  
  // in the rectangle
  
    for (int ix = 0; ix < nx1; ix++) {
      for (int iy = 0; iy < ny1; iy++) {
	if(points[ix][iy] == 1)
	  {
	    for( int iv = 0; iv < nv1; iv++) {
	      tmp   = f[ix][iy][iv];
	      l1    += fabs(tmp);  
	      avrg  += tmp; 
	      l2    += tmp*tmp;    
	      linf   = DMAX(linf,tmp); }}}}
  
  double l1f   = l1*dv1*dx1*dy1;
  double avrgf = avrg*dv1*dx1*dy1;
  double l2f   = l2*dv1*dx1*dy1;
  
  
  
  
  cout<<"tn = "<< tn <<" "<< avrgf <<" "<< l1f <<" "<< l2f <<" "<< linf <<"\n";
  getEvol      << tn <<" "<< avrgf <<" "<< l1f <<" "<< l2f <<" "<< linf <<"\n";
  
  if ( num%1==0)  {
    
    int num1 = num/1;
    
    // save  f
    //------------------
    string fname1("fxy.");
    string fname2("fxvx.");
    string fname3("fyvy.");
    string fname4("fv.");
    ostringstream ost0(" ");
    ost0 << num1;
    fname1 += ost0.str();
    fname2 += ost0.str();
    fname3 += ost0.str();
    fname4 += ost0.str();
    
    ofstream getfxy (fname1.c_str(),ios::out);
    ofstream getfxvx(fname2.c_str(),ios::out);
    ofstream getfyvy(fname3.c_str(),ios::out);
    ofstream getfv  (fname4.c_str(),ios::out);
    
    double dxc,dyc,rho,jx,jy;
    
    // Projection in x-y space
    //----------------------------------------
    // in the rectangle : 
    
    for( int iy = 0; iy < ny1; iy++) { 
     
      for (int ix = 0; ix < nx1; ix++) {
	x = X[ix];
	y = Y[iy];
	
	  {
	    dxc = (cf[ix+1][iy] - cf[ix-1][iy])/(2.*dx1);
	    dyc = (cf[ix][iy+1] - cf[ix][iy-1])/(2.*dy1);
	    
	    rho2D[ix][iy]=0.; jx=0.; jy=0.;
	    
	   
	    if(points[ix][iy] == 1)
	      {
		for(int iv = 0; iv < nv1; iv++) {
		  rho2D[ix][iy]  += f[ix][iy][iv]; }
		if(rho2D[ix][iy]>=0.0)
		  rho2D[ix][iy] *= dv1;
		else
		  rho2D[ix][iy] = 0.0;
	      }
	    else if(points[ix][iy] == -1 || points[ix][iy] == -2)
	      {
	     	
	     	
	     	i_ghost = ghost_index[ix][iy];
	     	x = ghost_points[i_ghost]->wall[0];
	     	y = ghost_points[i_ghost]->wall[1];
		
	    	for(int iv = 0; iv < nv1; iv++) {
	    	  rho2D[ix][iy]  += f_wall[i_ghost][iv]; }
	    	if(rho2D[ix][iy]>=0.0)
	    	  rho2D[ix][iy] *= dv1;
	    	else
	    	  rho2D[ix][iy] = 0.0;
	      }
	    else
	      rho2D[ix][iy] = -1.0e5;
	    
	    getfxy << x <<" "<< y <<" "<<rho2D[ix][iy]<<" "<<cf[ix][iy]<<" "<<af[ix][iy]<<" "<<dxc<<" "<<dyc<<" "<<points[ix][iy]<<" "<<ix<<" "<<iy<<"\n";
	    
	    
	  }
      }
      getfxy <<"\n";
    }
    
    sprintf(vtkname ,"fxy%03d.vtk",num1);
    Write_VTK_Structured_Grid(X, Y, rho2D, nx1, ny1, vtkname);
     // for (int iy = -md; iy < ny1+md; iy++)
  //   {
  //     for (int ix = -md; ix < nx1+md; ix++)
  // 	{
  // 	  if(Y[iy]>=2.0 && points[ix][iy] == 1)
  // 	    {
  // 	      if(pow(Y[iy]-2.0, 2.0)+pow(X[ix]-4.0, 2.0)<9. || pow(Y[iy]-2.0, 2.0)+pow(X[ix]-4.0, 2.0)>16)
  // 	  	cout<<ix<<" "<<iy<<endl;
  // 	    }
  // 	  //cout<<X[ix]<<" "<<Y[iy]<<" "<<points[ix][iy]<<endl;
  // 	}
      
  //   }
  // exit(0);
    
    // Projection in v space
    //----------------------------------------------------------
    double rho1,rho2,vx,vy;
    for(int iv = 0; iv < nv1; iv++) {
      v = V1[iv];
      vx = V0*cos(v);
      vy = V0*sin(v);
      
      rho = 0.;
      for (int ix = 0; ix < nx1; ix++) {
	for( int iy = 0; iy < ny1; iy++) { 
	  rho  += f[ix][iy][iv]; }}
      
      rho1 = rho*dy1*dx1;
      
      
      
      
      getfv <<vx<<" "<<vy<<" "<<rho1<<"\n";
    }
    
    
    // Projection in y-vy space
    
    for (int iy = 0; iy < ny1; iy++) {
      y = Y[iy];
      for(int iv = 1; iv < nv1/4; iv++) {
	v = V1[nv1/4-iv];
	vy = V0*sin(v);
	
 	rho = 0.;
	for( int ix = 0; ix < nx1; ix++) { 
	  rho  += f[ix][iy][nv1/4+iv]+f[ix][iy][nv1/4-iv]; }
	rho *= dx1;
	
	getfyvy <<Y[iy]<<" "<<vy<<" "<<rho<<"\n"; }
      
      for(int iv = 1; iv < nv1/4; iv++) {
	v = V1[nv1/2+iv];
	vy = V0*sin(v);
	rho = 0.;
	for( int ix = 1; ix < nx1; ix++) { 
	  rho  += f[ix][iy][nv1/2+iv]+f[ix][iy][nv1-iv]; }
	rho *= dx1;
	
	getfyvy <<Y[iy]<<" "<<vy<<" "<<rho<<"\n";
      }
      getfyvy <<"\n";
    }
    
    // Projection in x-vx space
    for (int ix = 0; ix < nx1; ix++) {
      x = X[ix];
      for(int iv = 1; iv < nv1/2; iv++) {
	v = V1[iv];
	vx = V0*cos(v);
	rho = 0.;
	for( int iy = 0; iy < ny1; iy++) { 
	  rho  += f[ix][iy][iv] + f[ix][iy][nv1-iv]; }
	rho *= dy1;
	
	getfxvx <<X[ix]<<" "<<vx <<" "<<rho<<"\n";
      }
      getfxvx <<"\n";
    }
    
    
  }

  free_dmatrix(rho2D, 0, nx1-1, 0, ny1-1);
}

double limiter(double theta)
{ return (fabs(theta)+theta)/(fabs(1.+fabs(theta))+EPSI); }

void van_leer(double *v,int n,double *flux)
{ 
  double limiter(double);
  
  // compute the difference
  for(int ix = -md; ix < n+md; ix++) {
    dfh[ix] = fh[ix+1] - fh[ix];
  }

  double theta;

  for(int ix = -1; ix < n; ix++) {
    if (v[ix] > 0) { 
      theta    = dfh[ix-1]/(EPSI+dfh[ix]);
      flux[ix] = v[ix]*(fh[ix] + 0.5*dfh[ix]*limiter(theta) );
    }
    else   { 
      theta    = dfh[ix]/(EPSI+dfh[ix+1]);
      flux[ix] = v[ix]*(fh[ix+1] - 0.5*dfh[ix+1]*limiter(theta) );

    }
  }
}

void density(int nx1, int ny1, int nv1, double dv1, int ** points, double ***f,double**rhof)
{
  double alfa;

  for(int ix = 0; ix < nx1; ix++)  {
    for(int iy = 0; iy < ny1; iy++) {
      if(points[ix][iy] == 1)
	{
	  rhof[ix][iy] = 0.;
	  for(int iv = 0; iv < nv1; iv++) {
	    rhof[ix][iy] += f[ix][iy][iv];
	  }
	  rhof[ix][iy] *= dv1;
	}
    }}

  
}





double h(double r)
{
  if ( r > 0 ) { return 1.;}
  else {return 0.; } 
}


double psiN(double x)
{
  return 0.5*(1.+ chiN*tanh(-tau*x))*psi0;

}

double psiC(double x)
{
  return 0.5*(1.+chiC*tanh(-tau*x))*psi0;
}

void turning(int nx1, double *X, int ny1, double *Y, int nv1, double *V1, int **points, double dt,double***f,double **c0,double **a0,double **dtc0,double **dta0,double***Qff)
{
  double psiN(double);
  double psiC(double);
  double omega = V1[nv1]-V1[0];
  double alfa,kkc,kka,dxc,dyc,dtc,dxa,dya,dta;
  double vx,vy;
  double dx1, dy1, dv1;
  dx1 = X[1]-X[0];
  dy1 = Y[1]-Y[0];
  dv1 = V1[1]-V1[0];
  // rectangle 
  double x,y,Qp;
 
  for(int iy = 0; iy < ny1; iy++) {
    y = Y[iy]; 
    for(int ix = 0; ix < nx1; ix++) {
      x = X[ix]; 
      if(points[ix][iy] == 1)
	{
	  // compute the gradient of c (chemoattractant)
	  dxc = (c0[ix+1][iy] - c0[ix-1][iy])/(2.*c0[ix][iy]*dx1);
	  dyc = (c0[ix][iy+1] - c0[ix][iy-1])/(2.*c0[ix][iy]*dy1);
	  dtc = dtc0[ix][iy]/c0[ix][iy];
	  // compute the gradient of a (nutrient) 
	  dxa = (a0[ix+1][iy] - a0[ix-1][iy])/(2.*a0[ix][iy]*dx1);
	  dya = (a0[ix][iy+1] - a0[ix][iy-1])/(2.*a0[ix][iy]*dy1);
	  dta = dta0[ix][iy]/a0[ix][iy];
	  
	  // compute omega and rho
	  Qp    = 0.;
	  for(int i = 0; i < nv1; i++) {
	    alfa = V1[i]; 
	    vx = V0*cos(alfa);
	    vy = V0*sin(alfa);
	    
	    kkc    =   dtc + dxc*vx + dyc*vy;
	    kka    =   dta + dxa*vx + dya*vy;
	    Qp += (psiC(kkc) + psiN(kka))*f[ix][iy][i]; //constant K
	  }
	  
	  Qp *= dv1;
	  
	  // compute the turning operator
	  for(int i = 0; i < nv1; i++) {
	    alfa = V1[i];
	    vx = V0*cos(alfa);
	    vy = V0*sin(alfa);
	    
	    kkc    =   dtc + dxc*vx + dyc*vy;
	    kka    =   dta + dxa*vx + dya*vy;
	    
	    Qff[ix][iy][i] =  Qp - omega*( psiC(kkc) + psiN(kka) )*f[ix][iy][i]; 
	  }
	}
    }}

 
}


